Domain Partitioning Network

Standard adversarial training involves two agents, namely a generator and a discriminator, playing a mini-max game. However, even if the players converge to an equilibrium, the generator may only recover a part of the target data distribution, in a situation commonly referred to as mode collapse. In this work, we present the Domain Partitioning Network (DoPaNet), a new approach to deal with mode collapse in generative adversarial learning. We employ multiple discriminators, each encouraging the generator to cover a different part of the target distribution. To ensure these parts do not overlap and collapse into the same mode, we add a classifier as a third agent in the game. The classifier decides which discriminator the generator is trained against for each sample. Through experiments on toy examples and real images, we show the merits of DoPaNet in covering the real distribution and its superiority with respect to the competing methods. Besides, we also show that we can control the modes from which samples are generated using DoPaNet.

==> supp/main.py <==
# coding: utf-8

import torch
import math
import random


import matplotlib
# https://github.com/matplotlib/matplotlib/issues/9017#issuecomment-321684727
matplotlib.use('Agg') # Makse sure it does not use _tkinter module
import matplotlib.pyplot as plt
import matplotlib.cm as cm

import argparse
import os


# flags
parser = argparse.ArgumentParser()
parser.add_argument('--workers', type=int, help='number of data loading workers', default=2)
parser.add_argument('--batch-size', type=int, default=128, help='input batch size')
parser.add_argument('--nz', type=int, default=64, help='size of the latent z vector')
parser.add_argument('--ngf', type=int, default=128)
parser.add_argument('--ndf', type=int, default=128)
parser.add_argument('--nqf', type=int, default=128)
parser.add_argument('--nmodes', type=int, default=3)
parser.add_argument('--niter', type=int, default=2, help='number of epochs to train for')
parser.add_argument('--lr', type=float, default=0.00005, help='learning rate, default=0.00005')
parser.add_argument('--beta1', type=float, default=0.5, help='beta1 for adam. default=0.5')
parser.add_argument('--cuda', action='store_true', help='enables cuda')
parser.add_argument('--logfreq', type=int, default=100, help='Freq of saving')
parser.add_argument('--outf', default='.', help='folder to output images and model checkpoints')
parser.add_argument('--continue', action='store_true', help='Whether to continue training')
parser.add_argument('--manualSeed', type=int, default=42, help='manual seed')

#cmd_line_arguments = ''
#opt = parser.parse_args(cmd_line_arguments)
opt = parser.parse_args()
print(opt)
with open('%s/config.txt'%opt.outf, 'w') as f:
    print(opt, file=f)


if opt.manualSeed is None:
    opt.manualSeed = random.randint(1, 10000)
print("Random Seed: ", opt.manualSeed)
random.seed(opt.manualSeed)
torch.manual_seed(opt.manualSeed)
    
if opt.cuda:
    torch.zeros(1).cuda()
    print('cuda OK!')



###################
# DATA DISTRIBUTION
###################
NUM_MODES = opt.nmodes
MUs = torch.stack(
    [torch.cos(torch.linspace(0, 2*math.pi, steps=NUM_MODES+1)[:-1]),
    torch.sin(torch.linspace(0, 2*math.pi, steps=NUM_MODES+1)[:-1])],
    dim=1)

VARs = torch.ones_like(MUs) * 0.1

def sample(MUs=MUs, VARs=VARs, nb_samples=opt.batch_size):
    num_modes = len(MUs)
    output_dim = MUs[0].shape
    
    mode_idx = torch.randint(high=num_modes, size=[nb_samples], dtype=torch.long)
    mu = MUs[mode_idx]
    var = VARs[mode_idx]
    
    out = (torch.randn(nb_samples, *output_dim) * var + mu)
    return out



############################
# FREQUENTLY USED PARAMETERS
############################
device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
NUM_MODES = opt.nmodes
nz = opt.nz
ngf = opt.ngf
ndf = opt.ndf
nqf = opt.nqf

cuda = torch.cuda.is_available()
Tensor = torch.cuda.FloatTensor if cuda else torch.FloatTensor


##################
# MODEL DEFINITION
##################
class Generator(torch.nn.Module):
    def __init__(self, z_dim, num_classes, nfilter):
        super(Generator, self).__init__()
        self.emb = torch.nn.Embedding(
            num_embeddings=num_classes, embedding_dim=z_dim)
            
        self.fc1 = torch.nn.Linear(2*z_dim, nfilter)
        self.fc2 = torch.nn.Linear(nfilter, nfilter)
        self.fc3 = torch.nn.Linear(nfilter, 2, bias=False)
        
    def forward(self, z, c):
        f = torch.nn.functional.leaky_relu
        
        c_embedded = self.emb(c)
        x = torch.cat([z, c_embedded], dim=1)
        
        x = f(self.fc1(x))
        x = f(self.fc2(x))
        x = self.fc3(x)
        return x
    
    
class Discriminator(torch.nn.Module):
    def __init__(self, nfilter):
        super(Discriminator, self).__init__()
        self.fc1 = torch.nn.Linear(2, nfilter)
        self.fc2 = torch.nn.Linear(nfilter, nfilter)
        self.fc3 = torch.nn.Linear(nfilter, 1, bias=False)
        
    def forward(self, x):
        f = torch.nn.functional.leaky_relu
        o = torch.sigmoid
        
        x = f(self.fc1(x))
        x = f(self.fc2(x))
        x = o(self.fc3(x))
        return x    

    
class Classifier(torch.nn.Module):
    def __init__(self, num_classes, nfilter):
        super(Classifier, self).__init__()
        self.fc1 = torch.nn.Linear(2, nfilter)
        self.fc2 = torch.nn.Linear(nfilter, nfilter)
        self.fc3 = torch.nn.Linear(nfilter, num_classes, bias=False)
        
    def forward(self, x):
        f = torch.nn.functional.leaky_relu
        
        x = f(self.fc1(x))
        x = f(self.fc2(x))
        x = self.fc3(x)
        return x   
        


####################
# TRAINER DEFINITION
####################
class DistributorTrainer(object):
    def __init__(self, num_discriminators):
        self.n = num_discriminators
        self.G = Generator(
            z_dim=nz,
            num_classes=num_discriminators,
            nfilter=ngf
        )
            
        self.Ds = [
            Discriminator(nfilter=ndf)
            for _ in range(num_discriminators)
        ]
        
        self.Q = Classifier(
            num_classes=num_discriminators,
            nfilter=nqf)

        for network in self.Ds + [self.G, self.Q]:
            network.to(device)
            network.optimizer = torch.optim.Adam(
                params=network.parameters(),
                lr=opt.lr
            )
            
        self.adversarial_loss = torch.nn.BCEWithLogitsLoss()
        self.categorical_loss = torch.nn.CrossEntropyLoss()

        self.noise_distribution = torch.distributions.Normal(
            loc=torch.zeros(64), scale=torch.ones(64))
            
        self.categorical_distribution = torch.distributions.Categorical(
            probs=torch.ones(self.n))
        
        
        # For visualization purposes it can be useful to fix Z
        self.fixed_noise = torch.randn(3, nz, device=device)
        
    
    def step_q(self, batch_size=128):
        # -----------------
        #  Train Classifier
        # -----------------
        
        toogle_grad(self.G, False)
        toogle_grad(self.Q, True)
        for D in self.Ds:
            toogle_grad(D, False)
            
        z = torch.randn(batch_size, nz).to(device)
        class_labels = self.categorical_distribution.sample(
            (batch_size,)).to(device)
        fake_samples = self.G(z, class_labels)
        pred_fake_classes = self.Q(fake_samples)
        
        self.Q.optimizer.zero_grad()
        loss_Q = self.categorical_loss(
            input=pred_fake_classes,
            target=class_labels
        )
        
        loss_Q.backward()
        self.Q.optimizer.step()
        
        return loss_Q.detach()
        
        
    def step_g(self, batch_size=128):
        # -----------------
        #  Train Generator
        # -----------------
        
        toogle_grad(self.G, True)
        toogle_grad(self.Q, False)
        for D in self.Ds:
            toogle_grad(D, False)
            
        # Sample fake samples
        z = torch.randn(batch_size, nz).to(device)
        class_labels = self.categorical_distribution.sample(
            (batch_size,)).to(device)
        fake_samples = self.G(z, class_labels)
        pred_fake_classes = self.Q(fake_samples).softmax(dim=1)
        
        # Select which D to fool
        fake_categorical_distribution = torch.distributions.Categorical(
            probs=pred_fake_classes)
                
        fake_selection_idx = fake_categorical_distribution.sample()
            
        
        
        loss_Gs = torch.zeros(self.n).to(device)
        self.G.optimizer.zero_grad()
        for class_idx in range(self.n):
            # Just iterate through all the different D
            
            # Select entries from batch which should be used for this D
            fake_fancy_idx = (fake_selection_idx == class_idx).nonzero().view(-1)
            
            # Skip if no entries are assigned for this D
            if len(fake_fancy_idx) == 0:
                continue
                
            # Length of these indices show how much entries were classified as `class_idx`
            real_labels = torch.ones([len(fake_fancy_idx), 1], device=device)
            
            classified_fake_samples = fake_samples[fake_fancy_idx]
            ########################################
            loss_G = self.adversarial_loss(
                input=self.Ds[class_idx](classified_fake_samples), 
                target=real_labels)
            loss_G.backward(retain_graph=True)
            ########################################
            loss_Gs[class_idx] = loss_G.detach()
        
        self.G.optimizer.step()
        
        return loss_Gs.detach(), fake_selection_idx.detach()
        
        
    def step_d(self, batch_size=128):
        # -----------------
        #  Train Discriminator
        # -----------------
        
        toogle_grad(self.G, False)
        toogle_grad(self.Q, False)
        for D in self.Ds:
            toogle_grad(D, True)
        
        # Sample real samples
        real_samples = sample()
        real_samples = real_samples.to(device)
        
        # Sample fake samples
        z = torch.randn(batch_size, nz).to(device)
        class_labels = self.categorical_distribution.sample(
            (batch_size,)).to(device)
        fake_samples = self.G(z, class_labels)
        
        # Decide which D should be trained with them
        pred_real_classes = self.Q(real_samples).softmax(dim=1)
        pred_fake_classes = self.Q(fake_samples).softmax(dim=1)

        # Select which D to train
        real_categorical = torch.distributions.Categorical(probs=pred_real_classes)
        real_selection_idx = real_categorical.sample()
        fake_categorical = torch.distributions.Categorical(probs=pred_fake_classes)
        fake_selection_idx = fake_categorical.sample()

        loss_Ds = torch.empty(self.n, device=device)
        real_class_counts = []
        fake_class_counts = []
        for class_idx in range(self.n):
            # Just iterate through all the different D
            
            # Select entries from batch which should be used for this D
            real_fancy_idx = (real_selection_idx == class_idx).nonzero().view(-1)
            fake_fancy_idx = (fake_selection_idx == class_idx).nonzero().view(-1)

            real_count = len(real_fancy_idx)
            fake_count = len(fake_fancy_idx)
            
            # If no entries are assigned for this D
            if real_count + fake_count == 0:
                print('No entries assigned for D_%d'%class_idx)
                continue
            
            
            # Length of these indices show how much entries were classified as `class_idx`
            real_labels = torch.ones([real_count, 1], device=device)
            fake_labels = torch.zeros([fake_count, 1], device=device)
            
            classified_real_samples = real_samples[real_fancy_idx]
            classified_fake_samples = fake_samples[fake_fancy_idx]
            
            classified_real_samples.requires_grad = True
            
            self.Ds[class_idx].optimizer.zero_grad()
            loss_D = torch.tensor(0.).to(device)
            ########################################
            if len(real_fancy_idx) > 0:
                real_score_D = self.Ds[class_idx](classified_real_samples)
                real_loss = self.adversarial_loss(
                    input=real_score_D, 
                    target=real_labels)

                # regularisation method from https://arxiv.org/pdf/1801.04406.pdf
                #reg = 10 * compute_grad2(real_score_D, classified_real_samples).mean()
                #reg.backward(retain_graph=True)
                
                loss_D += real_loss / 2
                
            if len(fake_fancy_idx) > 0:
                fake_loss = self.adversarial_loss(
                    input=self.Ds[class_idx](classified_fake_samples.detach()), 
                    target=fake_labels)
                loss_D += fake_loss / 2

            
            ########################################
            loss_D.backward(retain_graph=True)
            self.Ds[class_idx].optimizer.step()
            loss_Ds[class_idx] = loss_D.detach()
            real_class_counts.append(real_count)
            fake_class_counts.append(fake_count)
            
        return loss_Ds.detach(), real_class_counts, fake_class_counts
            
    
    
    def sample(self, batch_size=None):
        if batch_size is not None:
            z = torch.randn(batch_size, nz).to(device)
        else:
            z = self.fixed_noise
            batch_size = len(z)
            
        class_labels = self.categorical_distribution.sample(
            (batch_size,)).to(device)
        fake_samples = self.G(z, class_labels)
        pred_classes = self.Q(fake_samples)
        return fake_samples, pred_classes
    
    
    def sample_conditioned(self, class_label, batch_size=None):
        if batch_size is not None and len(self.fixed_noise) != batch_size:
            self.fixed_noise = torch.randn(batch_size, nz).to(device)
            
        z = self.fixed_noise
        batch_size = len(z)
        
        class_labels = torch.tensor(class_label).to(device).expand(batch_size)
        
        fake_samples = self.G(z, class_labels)
        pred_classes = self.Q(fake_samples)
        return fake_samples, pred_classes
        

# Utility functions
def toogle_grad(model, requires_grad):
    for p in model.parameters():
        p.requires_grad_(requires_grad)


def compute_grad2(d_out, x_in):
    batch_size = x_in.size(0)
    grad_dout = torch.autograd.grad(
        outputs=d_out.sum(), inputs=x_in,
        create_graph=True, retain_graph=True, only_inputs=True
    )[0]
    grad_dout2 = grad_dout.pow(2)
    assert(grad_dout2.size() == x_in.size())
    reg = grad_dout2.view(batch_size, -1).sum(1)
    return reg


def init():
    global t
    global loss_Q
    global loss_G
    global loss_D
    global ap
    
    loss_Q = []
    loss_G = []
    loss_D = []

    t = DistributorTrainer(num_discriminators=NUM_MODES)
    '''
    if opt.continue:
        
        Gparam = torch.load('%s/netG_epoch_%d.pth' % (opt.outf, epoch))
        Qparam = torch.load('%s/netR_epoch_%d.pth' % (opt.outf, epoch))
        for i in range(t.n):
            Dparam = torch.load('%s/netD_epoch_%d.pth' % (opt.outf, epoch))
            t.Ds[i].load_state_dict()
    '''
    

def plotLosses(save=False):
    plt.clf()
    fig = plt.figure(figsize=(15, 13))
    plt.subplot(2, 1, 1)
    plt.title('G and Q loss')
    plt.plot(loss_Q, color='r', label='Q\'s multi-class loss')
    plt.plot(loss_G, color='g', label='Generator\'s adversarial loss')
    plt.legend()
    
    plt.subplot(2, 1, 2)
    plt.title('Adversarial losses for different discriminator')
    plt.plot(loss_D, linewidth=0.2)
    plt.plot(torch.tensor(loss_D).mean(dim=1).numpy())
    plt.legend(['D_%d'%i for i in range(len(t.Ds))] + ['Mean of loss D_i'])
    plt.tight_layout()
    if save:
        plt.savefig('%s/lossplot.png'%(opt.outf))
    else:
        plt.show()
    plt.close()


def scatterplotTrueFakeGrad(batch_size=1000, save=True):
    plt.clf()
    fig = plt.figure(figsize=(8*(opt.nmodes+1), 7))
    plt.title('Samples from the Target(blue) distribution, and the Model(orange) distribution\nCode vector sampled uniformly')
    
    
    
    x_mesh, y_mesh = torch.meshgrid([
        torch.linspace(-2.5, 2.5, steps=30),
        torch.linspace(-2.5, 2.5, steps=30),
    ])
    mesh_pairs = torch.stack([x_mesh, y_mesh], dim=2).view(-1, 2).to(device)
    mesh_pairs.requires_grad = True

    pred_classes = t.Q(mesh_pairs)
    categorical = torch.distributions.Categorical(probs=pred_classes.softmax(dim=1))
    selection_idx = categorical.sample()
    
    for i in range(t.n):
        plt.subplot(1, opt.nmodes+1, i+2)
        plt.title('Gradient map for D_%d'%i)
        fancy_idx = (selection_idx == i).nonzero().view(-1)
        if len(fancy_idx) < 1: continue
        
        selected_mesh_pairs = mesh_pairs[fancy_idx]
        selected_mesh_pairs.retain_grad()

        d_fake = t.Ds[i](selected_mesh_pairs)
        loss = t.adversarial_loss(d_fake, torch.ones_like(d_fake))
        loss.backward()

        x, y = selected_mesh_pairs.t()
        x_grad, y_grad = - selected_mesh_pairs.grad.t()

        x,y,x_grad,y_grad = map(lambda x: x.detach().cpu().numpy(), [x,y,x_grad,y_grad])
        plt.quiver(x, y, x_grad, y_grad, color=cm.Set1(i), alpha=0.8)
        plt.xlim(-2, 2)
        plt.ylim(-2, 2)
        
    
    
    
    real_samples = sample(MUs, VARs, nb_samples=batch_size).to(device)
    pred_classes = t.Q(real_samples)
    categorical = torch.distributions.Categorical(probs=pred_classes.softmax(dim=1))
    selection_idx = categorical.sample()
    
    plt.subplot(1, opt.nmodes+1, 1)
    plt.title('Samples from the Target(gray) distribution, and the Model(colored) distribution\nCode vector sampled uniformly')
    plt.scatter(real_samples.detach()[:, 0], real_samples.detach()[:, 1], 
                label='Real', color='gray')
    
    for i in range(t.n):
        plt.subplot(1, opt.nmodes+1, i+2)
        fancy_idx = (selection_idx == i).nonzero().view(-1)
        if len(fancy_idx) > 0:
            selected_real_samples = real_samples[fancy_idx]
            plt.scatter(selected_real_samples.detach()[:, 0], 
                        selected_real_samples.detach()[:, 1],
                        color=cm.Set1(i), s=90, label='Pred %d'%i, alpha=0.1)
            
            
        fake_samples, pred_classes = t.sample_conditioned(i, 100) 
        plt.scatter(fake_samples.detach()[:, 0], 
                    fake_samples.detach()[:, 1], label='Fake %d'%i,
                    color=cm.Set1(i))

        plt.xlim(-2, 2)
        plt.ylim(-2, 2)
        plt.yticks(())
        
        plt.legend(loc='upper right')
        plt.subplot(1, opt.nmodes+1, 1)
        plt.scatter(fake_samples.detach()[:, 0], 
                    fake_samples.detach()[:, 1], label='Fake %d'%i,
                    color=cm.Set1(i))

        plt.xlim(-2, 2)
        plt.ylim(-2, 2)
        
        
    
    
    plt.legend()
    plt.tight_layout()
    if save:
        plt.savefig('%s/samples_it_%06d.png' % (opt.outf,  len(loss_G)))
    else:
        plt.show()
    plt.close()

    


################################################################################
init()

num_epochs = opt.niter
train_iterations = 1000
q_inner_iterations = 1
batch_size = opt.batch_size

for epoch in range(num_epochs):
    for it in range(train_iterations):
        loss_q = 0
        for q_inner_it in range(q_inner_iterations):
            loss_q = t.step_q(batch_size).item()

        loss_d, real_class_counts, fake_class_counts = t.step_d(batch_size)
        loss_Gs, selection_idx = t.step_g(batch_size)
        
        loss_Q.append(loss_q)

        loss_D.append(loss_d.cpu().numpy().tolist())
        loss_G.append(loss_Gs.mean().item())
        if (it + 1) % opt.logfreq == 0:
            print(
                '[%05d/%05d]' % (len(loss_G), (num_epochs)*train_iterations),
                #'\tReal:', torch.tensor(real_class_counts) * 100 // batch_size,
                #'\tFake:', torch.tensor(fake_class_counts) * 100 // batch_size,
                '\tloss_D_avg: %2.4f'%(sum(loss_D[-1])/opt.nmodes),
                '\tloss_G: %2.4f'%loss_G[-1],
            )
            plotLosses(save=True)        
            scatterplotTrueFakeGrad(save=True)
    
    torch.save(t.Q.state_dict(), '%s/netQ_epoch_%d.pth' % (opt.outf, epoch))
    torch.save(t.G.state_dict(), '%s/netG_epoch_%d.pth' % (opt.outf, epoch))
    [torch.save(D.state_dict(), '%s/netD_%d_epoch_%d.pth' % (opt.outf, i, epoch)) for i, D in enumerate(t.Ds)]

